Tequila: A platform for rapid development of quantum algorithms

Variational quantum algorithms are currently the most promising class of algorithms for deployment on near-term quantum computers. In contrast to classical algorithms, there are almost no standardized methods in quantum algorithmic development yet, and the field continues to evolve rapidly. As in classical computing, heuristics play a crucial role in the development of new quantum algorithms, resulting in high demand for flexible and reliable ways to implement, test, and share new ideas. Inspired by this demand, we introduce tequila, a development package for quantum algorithms in python, designed for fast and flexible implementation, prototyping, and deployment of novel quantum algorithms in electronic structure and other fields. Tequila operates with abstract expectation values which can be combined, transformed, differentiated, and optimized. On evaluation, the abstract data structures are compiled to run on state-of-the-art quantum simulators or interfaces.

==> code/chemistry_molecule_basics.py <==
import tequila as tq
import numpy

# Can be filename.xyz or explicit string
geomstring = "He 0.0 0.0 0.0"

# Molecule construction with Psi4
molecule = tq.chemistry.Molecule(
    geometry=geomstring,
    basis_set="6-31G",
    transformation="bravy_kitaev")

# Manual Molecule construction
# resort g integrals from Mulliken
# to openfermion convention
g = tq.chemistry.NBodyTensor(elems=g,
    scheme='mulliken')
g.reorder(to='openfermion')
g = g.elems
molecule = tq.chemistry.Molecule(
    backend="base",
    geometry=geomstring,
    one_body_integrals=h,
    two_body_integrals=g,
    nuclear_repulsion=0.0,
    transformation="bravy_kitaev")

==> code/example_gate_definition.py <==
import tequila as tq
# q0 = target qubit
def U(th,phi,lam,q0):
    ugate = tq.gates.Rz(target=q0,angle=phi) + tq.gates.Ry(target=q0,angle=th) + tq.gates.Rz(target=q0,angle=lam)
    return ugate
# q0 = control qubit
# q1 = target qubit
def CPh(phi,q0,q1):
    cph = tq.gates.Rz(target=q0, angle=phi/2) + tq.gates.CRz(control=q0, target=q1, angle=phi/2)
    return cph
# Combination with other Tequila gates
q0 = 0
q1 = 1
qc = U(0.2, np.pi/2.0, 0.5, q0) + tq.gates.CNOT(target=q1,control=q0) + CPh(0.4,q0,q1) + tq.gates.Ry(target=q1,angle=0.5)

==> code/example_molecule_benzene.py <==
import tequila as tq
# define the active orbitals
active = {"B1u": [0], "B3g": [0, 1], "B2g": [0], "Au": [0], "b1u": [1]}
# initialize the tequila molecule
mol = tq.chemistry.Molecule(geometry="benzene.xyz", basis_set='sto-3g',active_orbitals=active,transformation="bravyi-kitaev")

==> code/example_parameterized_circuit.py <==
import tequila as tq
#qubits
q0=0
q1=1
#define variables
th = [tq.Variable(name='theta_{}'.format(i)) for i in range(0,4)]
# Parameterized Quantum Circuit
pqc  = tq.gates.Ry(target=q0, angle=th[0]) + tq.gates.Ry(target=q1, angle=th[1]) 
pqc += tq.gates.CNOT(control = q0, target = q1)
pqc += tq.gates.Ry(target=q0, angle=th[2]) + tq.gates.Ry(target=q1, angle=th[3])
# initialize the variables at random
th0 ={key : random.uniform(0, np.pi) for key in th}
# Maximize fidelity of circuit state respect some target state, e.g. Bell state
bell_array = np.asarray([1,0,0,1])
wfn_bell = tq.QubitWaveFunction.from_array(bell_array)
wfn_bell = wfn_targ.normalize()
rho_bell = tq.paulis.Projector(wfn=wfn_bell) # density operator
# Minimize the infidelity
# Infidelity = 1 - Fidelity
inf =  1.0 - tq.Objective.ExpectationValue(U=pqc, H=rho_bell)
# Run the optimizer
initial_values = th0
method= 'TNC'
infid = tq.optimizer_scipy.minimize(objective=inf, initial_values=initial_values, method = method silent=True)
# Extract the result
print("Infidelity = ", infid.energy)
# Final state solution
wfn_sol = tq.simulate(pqc, variables=infid.angles)


==> code/import_statements.py <==
try:
    from tequila.simulators.simulator_foobar import BackendCircuitFoobar, BackendExpectationValueFoobar
    HAS_FOOBAR = True
    INSTALLED_SIMULATORS["foobar"] = BackendTypes(CircType=BackendCircuitFoobar, ExpValueType=BackendExpectationValueFoobar)
    INSTALLED_SAMPLERS["foobar"] = BackendTypes(CircType=BackendCircuitFoobar, ExpValueType=BackendExpectationValueFoobar)
    INSTALLED_NOISE_SAMPLERS["foobar"] = BackendTypes(CircType=BackendCircuitFoobar, ExpValueType=BackendExpectationValueFoobar)

except ImportError:
    HAS_FOOBAR = False


==> code/optimizer_import_1.py <==
try:
    from tequila.optimizers.optimizer_foobar import OptimizerFoobar
    from tequila.optimizers.optimizer_foobar import minimize as minimize_foobar

    INSTALLED_OPTIMIZERS['foobar'] = _Optimizers(cls=OptimizerFoobar,
                                                   minimize=minimize_foobar,
                                                   methods=OptimizerFoobar.available_methods())
    has_foobar = True
except ImportError:
    has_foobar = False

==> code/qclass_targ.py <==
def targ_wfn(y):
    if y==0:
        wfn = tq.QubitWaveFunction.from_array(np.asarray([1,0]))
    if y==1:
        wfn = tq.QubitWaveFunction.from_array(np.asarray([0,1]))
    return(wfn)
